A closed expression for the UV-divergent parts of one-loop tensor integrals in dimensional regularization

Starting from the general definition of a one-loop tensor N-point function, we use its Feynman parametrization to calculate the UV-divergent part of an arbitrary tensor coefficient in the framework of dimensional regularization. In contrast to existing recursion schemes, we are able to present a general analytic result in closed form that enables direct determination of the UV-divergent part of any one-loop tensor N-point coefficient independent from UV-divergent parts of other one-loop tensor N-point coefficients. Simplified formulas and explicit expressions are presented for A-, B-, C-, D-, E-, and F-functions.

==> UV_parts_general.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21533,        534]
NotebookOptionsPosition[     20524,        496]
NotebookOutlinePosition[     21020,        517]
CellTagsIndexPosition[     20935,        512]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["UV - divergent parts", "Title",
 CellChangeTimes->{{3.6843310990025845`*^9, 3.684331112801374*^9}}],

Cell[CellGroupData[{

Cell["module and description", "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.683153813502858*^9, 3.683153815487913*^9}, 
   3.6831538990644007`*^9, {3.683154022180909*^9, 3.6831540252119884`*^9}, {
   3.683963968102438*^9, 3.68396396914964*^9}, {3.68433122899902*^9, 
   3.6843312437168617`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"UVPartT", "::", "usage"}], "=", 
    "\"\<UVPartT[N][i1,i2,..] gives the UV-divergent part of a general one \
loop tensor N-point coefficient,\nthat is UVPart[N][i1,i2,..] = \
(D-4)\!\(\*SubscriptBox[SuperscriptBox[\(T\), \(N\)], \(i1, i2,  .. \)]\). \
\\n\nThus, N determines the function class (for A-functions N=1, for \
B-functions N=2,.. ) and the\nindex sequence specifies which tensor \
coefficient of this class is calculated.\\n\nExamples: UVPart[2][0,0] \
corresponds to (D-4)\!\(\*SubscriptBox[\(B\), \(00\)]\), UVPart[3][0,0,1] \
corresponds to (D-4)\!\(\*SubscriptBox[\(C\), \(001\)]\),...\\n \nIn the \
results  the  \!\(\*SubscriptBox[\(p\), \(ij\)]\)'s  denote \
(\!\(\*SubscriptBox[\(p\), \(i\)]\)-\!\(\*SubscriptBox[\(p\), \
\(j\)]\))\!\(\*SuperscriptBox[\(.\), \(2\)]\)\>\""}], ";"}], " "}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5188044630886035`*^9, 3.518804543151183*^9}, {
   3.682967511756187*^9, 3.682967514449341*^9}, 3.682967667879117*^9, {
   3.682967733021843*^9, 3.6829677350289574`*^9}, {3.6838761124769473`*^9, 
   3.6838761128129663`*^9}, {3.6839639751918507`*^9, 3.683963975956252*^9}, 
   3.6843309801317854`*^9, 3.684331243717862*^9, {3.6844012966106*^9, 
   3.6844012988017254`*^9}, {3.6844013457294097`*^9, 3.684401346241439*^9}, 
   3.684641959719527*^9, {3.6846438274461727`*^9, 3.684643874960882*^9}, {
   3.684643931559971*^9, 3.6846439453367953`*^9}, {3.6852759872267337`*^9, 
   3.6852760118817863`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "UVPartT", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UVPartT", "[", "N_", "]"}], "[", "k___", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "indexanzahl", ",", "indexsumme", ",", "help", ",", "j", ",", "a", ",", 
      "PN", ",", "ii", ",", "jj", ",", "nom", ",", "denom", ",", "res"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"N", "\[Equal]", "1"}], ",", 
       RowBox[{"res", "=", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           SubscriptBox["m", "0"], 
           RowBox[{"2", "+", 
            RowBox[{"2", 
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", "k", "}"}], ",", "0"}], "]"}], "2"], "]"}]}]}]], 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{
             RowBox[{"Floor", "[", 
              FractionBox[
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"{", "k", "}"}], ",", "0"}], "]"}], "2"], "]"}], "-",
              "1"}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Floor", "[", 
               FractionBox[
                RowBox[{"Count", "[", 
                 RowBox[{
                  RowBox[{"{", "k", "}"}], ",", "0"}], "]"}], "2"], "]"}], 
              "+", "1"}], ")"}], "!"}]}]]}]}], ",", 
       RowBox[{
        RowBox[{"indexanzahl", "=", 
         RowBox[{
          FractionBox["N", "2"], 
          RowBox[{"(", 
           RowBox[{"N", "+", "1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"indexsumme", "=", 
         RowBox[{
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"{", "k", "}"}], ",", "0"}], "]"}], "2"], "]"}], "-", 
          "N", "+", "2"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"llow", "=", 
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<l\>\"", ",", " ", 
                RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "]"}], "&"}], "/@", 
            RowBox[{"(", 
             RowBox[{"Range", "[", 
              RowBox[{"indexanzahl", "-", "1"}], "]"}], ")"}]}], ",", 
           "indexsumme"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lup", "=", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<l\>\"", ",", " ", 
                RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "]"}], "&"}], "/@", 
            RowBox[{"(", 
             RowBox[{"Range", "[", 
              RowBox[{"indexanzahl", "-", "1"}], "]"}], ")"}]}], ",", "0"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"help", "=", 
         RowBox[{"ToString", "[", 
          RowBox[{"Row", "[", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"lup", "[", 
                   RowBox[{"[", "#", "]"}], "]"}], ",", "0", ",", 
                  RowBox[{"llow", "[", 
                   RowBox[{"[", "#", "]"}], "]"}]}], "}"}], "&"}], "/@", 
               RowBox[{"Range", "[", "indexanzahl", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"-", "1"}], "}"}]}], "]"}], ",", "\"\<,\>\""}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"indexlist", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ToExpression", "[", 
         RowBox[{
         "\"\<Do[indexlist=Insert[indexlist,llow-lup,1],\>\"", "<>", "help", 
          "<>", "\"\<];\>\""}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p", "[", "j___", "]"}], ":=", 
         RowBox[{"Subscript", "[", 
          RowBox[{"p", ",", 
           RowBox[{"StringJoin", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", "#", "]"}], "&"}], "/@", 
              RowBox[{"Sort", "[", 
               RowBox[{"{", "j", "}"}], "]"}]}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"m", "[", "j___", "]"}], ":=", 
         RowBox[{"Subscript", "[", 
          RowBox[{"m", ",", 
           RowBox[{"StringJoin", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ToString", "[", "#", "]"}], "&"}], "/@", 
              RowBox[{"Sort", "[", 
               RowBox[{"{", "j", "}"}], "]"}]}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a", "[", "PN_", "]"}], ":=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"p", "[", "#", "]"}], "2"], " ", "&"}], "/@", 
            RowBox[{"Range", "[", 
             RowBox[{"PN", "-", "1"}], "]"}]}], ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"p", "[", "ii", "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"p", "[", "jj", "]"}], "2"], "-", 
                RowBox[{"p", "[", 
                 RowBox[{"ii", ",", "jj"}], "]"}]}], ")"}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", "1", ",", 
                RowBox[{"PN", "-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"ii", ",", 
                RowBox[{"jj", "+", "1"}], ",", 
                RowBox[{"PN", "-", "1"}]}], "}"}]}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"p", "[", "#", "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"m", "[", "#", "]"}], "2"], "+", 
                SuperscriptBox[
                 SubscriptBox["m", "0"], "2"]}], ")"}]}], "&"}], "/@", 
            RowBox[{"Range", "[", 
             RowBox[{"PN", "-", "1"}], "]"}]}], ",", 
           RowBox[{"{", 
            SuperscriptBox[
             SubscriptBox["m", "0"], "2"], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"nom", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Product]", 
              RowBox[{"j", "=", "1"}], 
              RowBox[{"N", "-", "1"}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"i", "=", "1"}], 
                  RowBox[{"j", "-", "1"}]], 
                 RowBox[{"indexlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    FractionBox["i", "2"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "N"}], "-", "3", "-", "i"}], ")"}]}], "+", 
                    "j"}]}], "]"}], "]"}]}], "+", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"i", "=", "1"}], 
                  RowBox[{"N", "-", "1", "-", "j"}]], 
                 RowBox[{"indexlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    FractionBox["j", "2"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "N"}], "-", "1", "-", "j"}], ")"}]}], "+", 
                    "i"}]}], "]"}], "]"}]}], "+", 
                RowBox[{"2", 
                 RowBox[{"indexlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"#", ",", "j"}], "]"}], "]"}]}], "+", 
                RowBox[{"indexlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"#", ",", 
                   RowBox[{
                    RowBox[{
                    FractionBox["N", "2"], 
                    RowBox[{"(", 
                    RowBox[{"N", "-", "1"}], ")"}]}], "+", "j"}]}], "]"}], 
                 "]"}], "+", 
                RowBox[{"Count", "[", 
                 RowBox[{
                  RowBox[{"{", "k", "}"}], ",", "j"}], "]"}]}], ")"}], 
              "!"}]}], ")"}], "&"}], "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "indexlist", "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"denom", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{
                UnderoverscriptBox["\[Sum]", 
                 RowBox[{"i", "=", "1"}], 
                 RowBox[{
                  FractionBox["N", "2"], 
                  RowBox[{"(", 
                   RowBox[{"N", "-", "1"}], ")"}]}]], 
                RowBox[{"indexlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"#", ",", "i"}], "]"}], "]"}]}]}], "+", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"i", "=", 
                 RowBox[{
                  RowBox[{
                   FractionBox["N", "2"], 
                   RowBox[{"(", 
                    RowBox[{"N", "-", "1"}], ")"}]}], "+", "1"}]}], 
                RowBox[{
                 RowBox[{
                  FractionBox["N", "2"], 
                  RowBox[{"(", 
                   RowBox[{"N", "+", "1"}], ")"}]}], "-", "1"}]], 
               RowBox[{"indexlist", "[", 
                RowBox[{"[", 
                 RowBox[{"#", ",", "i"}], "]"}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{"N", "-", "1"}], ")"}], "+", 
              RowBox[{"Count", "[", 
               RowBox[{
                RowBox[{"{", "k", "}"}], ",", 
                RowBox[{"Except", "[", "0", "]"}]}], "]"}]}], ")"}], "!"}], 
           "&"}], "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "indexlist", "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "+", 
              RowBox[{"Count", "[", 
               RowBox[{
                RowBox[{"{", "k", "}"}], ",", 
                RowBox[{"Except", "[", "0", "]"}]}], "]"}]}]], 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               RowBox[{"Floor", "[", 
                FractionBox[
                 RowBox[{"Count", "[", 
                  RowBox[{
                   RowBox[{"{", "k", "}"}], ",", "0"}], "]"}], "2"], "]"}], 
               "-", "1"}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Floor", "[", 
                 FractionBox[
                  RowBox[{"Count", "[", 
                   RowBox[{
                    RowBox[{"{", "k", "}"}], ",", "0"}], "]"}], "2"], "]"}], 
                "-", "N", "+", "2"}], ")"}], "!"}]}]], 
           RowBox[{"Plus", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Multinomial", "[", 
                  RowBox[{"Sequence", "@@", 
                   RowBox[{"indexlist", "[", 
                    RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "[", "indexlist", "]"}], "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Times", "@@", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", "[", "N", "]"}], "^", 
                    RowBox[{"indexlist", "[", 
                    RowBox[{"[", "#", "]"}], "]"}]}], ")"}]}], ")"}], "&"}], "/@", 
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "[", "indexlist", "]"}], "]"}]}], ")"}], 
              RowBox[{"nom", "/", "denom"}]}], ")"}]}]}], "//", 
          "Simplify"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "res"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.6837599505553827`*^9, 3.683759962689077*^9}, {
   3.6838761675550976`*^9, 3.6838761738554583`*^9}, {3.6838762335498724`*^9, 
   3.6838765653808517`*^9}, {3.6838765994067984`*^9, 
   3.6838766201199827`*^9}, {3.683876704453807*^9, 3.683876704940834*^9}, {
   3.683957794812634*^9, 3.6839577974646387`*^9}, {3.6839579150058575`*^9, 
   3.6839579624495497`*^9}, {3.6839580217564573`*^9, 
   3.6839580719493494`*^9}, {3.6839581069986153`*^9, 3.683958198539382*^9}, {
   3.6839584675578756`*^9, 3.683958515111165*^9}, {3.6839585550640373`*^9, 
   3.6839585964621134`*^9}, {3.6839586678724437`*^9, 
   3.6839586793358645`*^9}, {3.6839587186597357`*^9, 3.683958718971737*^9}, {
   3.683958773750041*^9, 3.6839587975594845`*^9}, 3.68395884362037*^9, {
   3.6839588894356546`*^9, 3.6839588904078565`*^9}, {3.6839595443448663`*^9, 
   3.6839596075027866`*^9}, {3.6839598313139954`*^9, 3.6839598379978075`*^9}, 
   3.683960268521799*^9, {3.6839603283145103`*^9, 3.6839604280478907`*^9}, {
   3.6839607256258492`*^9, 3.6839607961371803`*^9}, {3.6839608842165594`*^9, 
   3.6839608846689606`*^9}, 3.6839638852748833`*^9, 3.683964248752798*^9, 
   3.683964751525194*^9, {3.683964793483673*^9, 3.683964800857089*^9}, 
   3.683969078829231*^9, {3.6839693678367653`*^9, 3.6839693706019707`*^9}, {
   3.684016977182598*^9, 3.684017097914297*^9}, {3.6840171478124104`*^9, 
   3.6840171649694366`*^9}, {3.6840171966705027`*^9, 3.68401720075951*^9}, {
   3.6840172397455807`*^9, 3.6840172609996247`*^9}, {3.6840176082962065`*^9, 
   3.684017630172241*^9}, 3.6840177543694625`*^9, 3.6840178113555746`*^9, {
   3.6840179188427587`*^9, 3.6840179370998025`*^9}, {3.684071915808362*^9, 
   3.6840719622040157`*^9}, 3.6840720223914585`*^9, 3.6843310260064096`*^9, {
   3.684331062087473*^9, 3.6843310797274823`*^9}, {3.6843311192337418`*^9, 
   3.6843311220159006`*^9}, 3.684331243718862*^9, {3.6846419625587316`*^9, 
   3.6846419654603367`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "UVPartT"}]], "Input",
 CellChangeTimes->{{3.683964010382724*^9, 3.683964011053525*^9}, 
   3.6843311499174967`*^9, 3.684641970764346*^9}],

Cell[BoxData[
 StyleBox["\<\"UVPartT[N][i1,i2,..] gives the UV-divergent part of a general \
one loop tensor N-point coefficient,\\nthat is UVPart[N][i1,i2,..] = \
(D-4)\!\(\*SubscriptBox[SuperscriptBox[\(T\), \(N\)], \(i1, i2,  .. \)]\). \
\\n\\nThus, N determines the function class (for A-functions N=1, for \
B-functions N=2,.. ) and the\\nindex sequence specifies which tensor \
coefficient of this class is calculated.\\n\\nExamples: UVPart[2][0,0] \
corresponds to (D-4)\!\(\*SubscriptBox[\(B\), \(00\)]\), UVPart[3][0,0,1] \
corresponds to (D-4)\!\(\*SubscriptBox[\(C\), \(001\)]\),...\\n \\nIn the \
results  the  \!\(\*SubscriptBox[\(p\), \(ij\)]\)'s  denote \
(\!\(\*SubscriptBox[\(p\), \(i\)]\)-\!\(\*SubscriptBox[\(p\), \
\(j\)]\))\!\(\*SuperscriptBox[\(.\), \(2\)]\)\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.6852760195136003`*^9},
 CellTags->"Info3685283219-4086714"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"UVPartT", "[", "3", "]"}], "[", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2"}], 
   "]"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.684331138106821*^9, 3.684331144466185*^9}, {
   3.6843311819063263`*^9, 3.6843311962591476`*^9}, {3.6843312565475955`*^9, 
   3.6843312717544656`*^9}, {3.684340586025668*^9, 3.684340597227309*^9}, {
   3.6844013764811687`*^9, 3.684401396022286*^9}, {3.68440143507152*^9, 
   3.6844014358665648`*^9}, {3.6844014834422865`*^9, 3.684401485863425*^9}, 
   3.6846419735567513`*^9, {3.685276041657863*^9, 3.6852760600250998`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.01560010000000000042474912476109238924`4.21372729556415", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"7", " ", 
      SubsuperscriptBox["m", "0", "2"]}], "+", 
     RowBox[{"21", " ", 
      SubsuperscriptBox["m", "\<\"1\"\>", "2"]}], "+", 
     RowBox[{"14", " ", 
      SubsuperscriptBox["m", "\<\"2\"\>", "2"]}], "-", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["p", "\<\"1\"\>", "2"]}], "-", 
     RowBox[{"6", " ", 
      SubscriptBox["p", "\<\"12\"\>"]}], "-", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["p", "\<\"2\"\>", "2"]}]}], "5040"]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6843311411869974`*^9, 3.684331145114222*^9}, {
   3.684331182371353*^9, 3.684331197024191*^9}, {3.684331266348156*^9, 
   3.684331272583513*^9}, {3.6843405871167307`*^9, 3.6843405984603796`*^9}, {
   3.6844013709208508`*^9, 3.6844014369386263`*^9}, {3.68440147895603*^9, 
   3.6844014863824544`*^9}, 3.684509374264175*^9, 3.684510585225438*^9, 
   3.6846419786423597`*^9, 3.684643954821612*^9, 3.6848188266197023`*^9, 
   3.684981427445565*^9, {3.685276042693465*^9, 3.6852760606189013`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{726, 697},
WindowMargins->{{-3, Automatic}, {Automatic, 10}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3685283219-4086714"->{
  Cell[17770, 436, 901, 14, 187, "Print",
   CellTags->"Info3685283219-4086714"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3685283219-4086714", 20829, 506}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 105, 1, 101, "Title"],
Cell[CellGroupData[{
Cell[710, 27, 342, 5, 39, "Subsubsection",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[1055, 34, 1555, 25, 232, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[2613, 61, 14951, 365, 1120, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[17601, 431, 166, 3, 25, "Input"],
Cell[17770, 436, 901, 14, 187, "Print",
 CellTags->"Info3685283219-4086714"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18708, 455, 643, 11, 31, "Input"],
Cell[19354, 468, 1142, 24, 49, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

